Development of energy calibration and data analysis systems for the NUCLEUS experiment

Coherent elastic neutrino-nucleus scattering (CEvNS) opens new approaches for the search of new physics beyond the Standard Model. The NUCLEUS experiment aims to use the intense antineutrino flux produced from nuclear reactor cores to perform measurements of the CEvNS cross-section via gram-scale ultra-low threshold cryogenic detectors. A common problem with low threshold detectors is the calibration, since most radioactive sources tend to saturate the dynamical range of the sensors. In this dissertation, a photon-statistic based optical calibration setup has been developed and tested using detectors from the BULLKID R&D project. Both the developed hardware setup and the relative control software allow to automatically perform a full calibration of an array of detectors. During the development of this work, the DIANA analysis framework, developed for the CUORE experiment, has been compatibilized with the NUCLEUS DAQ and a new automatic analysis protocol was developed using the data from the NUCLEUS prototype runs. This protocol proved to be accurate at reproducing the results obtained via a model dependent study performed with an almost event by event inspection that was carried out in the early stages of NUCLEUS. Particular focus was given to the development of an event reconstruction procedure used to measure the energy of events that lie outside the linear response region of the detector. The last activity done for the NUCLEUS experiment was to develop a python based toolkit for the study of the discovery potential of the experiment. This toolkit was originally developed in the early stages of NUCLEUS by J.Rothe and has been intensely upgraded during the work presented in this thesis, in order to deal with different types of statistical checks and procedures.

==> Data and scripts/EnergySpectrum.py <==
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd
import scipy.optimize as op

def BackgroundFunc(x,a,b,c,d):
    e=1
    result =a*np.exp(b*x)*np.log(c-d*x)+e
    return result

def DoubleGaussian(x,a0,x0,s0,a1,x1,s1):
  result = a0*np.exp(-(x-x0)**2/(2*s0**2))+a1*np.exp(-(x-x1)**2/(2*s1**2))
  return result

def amplitude2Energy(x,IronPeaks=(5899,6490),Amplitudes = (3694.116903,4084.118873),log = False):
  """
  Parameters
  ----------
  x : float|array
    Amplitudes of the spectrum
  IronPeaks : tuple
    Tuple containing the energy of the two iron peaks [in eV]
  Amplitudes : tuple
    Tuple containing the amplitude corresponding to the two iron peaks
  """
  dy = IronPeaks[1]-IronPeaks[0]
  dx = Amplitudes[1]-Amplitudes[0]
  angular_coeff = dy/dx
  offset= -angular_coeff*Amplitudes[0]+IronPeaks[0]
  y=angular_coeff*x+offset
  if log==True:
      print(f"Iron Peaks Ratio\t {IronPeaks[1]/IronPeaks[0]}\nAmplitude Peaks Ratio\t {Amplitudes[1]/Amplitudes[0]}")
  return y

#Creation of spectrum Histogram
spectrum_plot = plt.figure()
ax_spectrum = spectrum_plot.add_subplot(111)
amp_min = 0
amp_max=6000

data = np.loadtxt('spectrum_Run1.txt')
#bin_width = (amp_max-amp_min)/400
bin_width = (amp_max-amp_min)/400
nbins = int(max(data)/bin_width)

counts,bins,_=ax_spectrum.hist(data,bins=nbins)


#iron peaks extrapolation
min_bin  = 2500
max_bin = 5000
counts_Fe = counts[np.where(np.logical_and(np.greater_equal(bins,min_bin),np.less_equal(bins,max_bin)))[0]]
bins_Fe = bins[np.where(np.logical_and(np.greater_equal(bins,min_bin),np.less_equal(bins,max_bin)))[0]]

#plt.plot(bins_Fe,counts_Fe,label='Peak Extrapolation')

#Value Initialization
amplitude_1 = 59.7 
center_1=3708.7 
sigma_1 = 123.5 
amplitude_2 = 11.4
center_2=4036.5 
sigma_2=41.5 
#Perform Fit
x = np.linspace(min_bin,max_bin,1000)
popt,pcov = op.curve_fit(DoubleGaussian,bins_Fe,counts_Fe,p0=(amplitude_1,center_1,sigma_1,amplitude_2,center_2,sigma_2))
y_fit = DoubleGaussian(x,*popt)
print(popt)
print(np.sqrt(np.diag(pcov)))
#Plot Fit
ax_spectrum.plot(x,y_fit,label='Fitted Double Gaussian')


#Background Study
max_bin_bg =3550
bg_plot = plt.figure()
ax_bg = bg_plot.add_subplot(111)
bins_bg = bins_Fe[np.where(bins_Fe<max_bin_bg)[0]]
counts_bg = counts_Fe[np.where(bins_Fe<max_bin_bg)[0]]
y_bkg = counts_bg-DoubleGaussian(bins_bg,*popt)

ax_bg.plot(bins_bg,y_bkg)

#background fit
parameters = (0.999925,0.0685349,2,0.0149998)
popt2,pcov2 = op.curve_fit(BackgroundFunc,np.arange(len(y_bkg)),y_bkg,p0=parameters)
x_bg =np.linspace(0,len(y_bkg),1000)
y_fit_bg = BackgroundFunc(x_bg,*popt2)

positions = np.where(x<max_bin_bg)[0]
correction =BackgroundFunc(np.linspace(0,len(y_bkg),len(positions)),*popt2)
correction = correction[np.where(correction>=0)[0]]
y_fit[positions[:len(correction)]] += correction

bkg = pd.DataFrame()
bkg['#Bins'] = bins_bg
bkg['#Counts']=y_bkg
bkg.to_csv('prova_bkg.csv')
ax_bg.plot(x_bg*bin_width + min(bins_bg),y_fit_bg)

#Energy Spectrum
energy_spectrum = amplitude2Energy(data,Amplitudes=(popt[1],popt[4]),log=True)
Energy_plot = plt.figure()
ax_energy = Energy_plot.add_subplot(111)
ax_energy.hist(energy_spectrum,bins=nbins)
ax_energy.plot(amplitude2Energy(x,Amplitudes=(popt[1],popt[4])),y_fit,label='Fitted Double Gaussian')

ax_spectrum.legend()
ax_spectrum.set_xlim((amp_min,amp_max))
ax_spectrum.set_xlabel('Reconstructed Amplitude [mV]')
ax_spectrum.set_ylabel(f'Counts/{bin_width} mV')
ax_spectrum.set_title(f"Amplitude Spectrum for Run 1 of NUCLEUS Prototype data using \nthe truncated fit reconstruction technique")

ax_energy.legend()
ax_energy.set_xlim(amplitude2Energy(np.array((amp_min,amp_max)),Amplitudes=(popt[1],popt[4])))
ax_energy.set_xlabel('Energy [eV]')
ax_energy.set_ylabel(f'Counts/{amplitude2Energy(bin_width,Amplitudes=(popt[1],popt[4]))} eV')
ax_energy.set_title(f"Energy Spectrum for Run 1 of NUCLEUS Prototype data using \nthe truncated fit reconstruction technique with Fe55 for calibration")


#remake of first plot
better_spectrum = plt.figure()
ax_bs = better_spectrum.add_subplot(111)
ax_bs.hist(data,bins=nbins)
ax_bs.plot(x,y_fit,label='Fitted Double Gaussians')
ax_bs.legend()
ax_bs.set_xlim((amp_min,amp_max))
ax_bs.set_xlabel('Reconstructed Amplitude [mV]')
ax_bs.set_ylabel(f'Counts/{bin_width} mV')
ax_bs.set_title(f"Amplitude Spectrum for Run 1 of NUCLEUS Prototype data using \nthe truncated fit reconstruction technique")








#####optimum Filter
opt_data = np.loadtxt('optimum_filter')
trun_data = np.loadtxt('truncated_amp')

scatter_plot = plt.figure()
ax_scatter = scatter_plot.add_subplot(111)
ax_scatter.set_xlabel('Truncated fit amplitude (mV)')
ax_scatter.set_ylabel('Optimum filter amplitude (mV)')
ax_scatter.set_title('Amplitude relation between the truncated fit and the optimum \nfilter in the linear response region of the TES')
ax_scatter.plot(trun_data,opt_data,'o')

def pol1(x,a,b):
    return a*x+b
    
poptim,pcovoptim = op.curve_fit(pol1,trun_data,opt_data)

x_optim = np.linspace(0,600,100000)

y_optim = pol1(x_optim,1,0)

ax_scatter.plot(x_optim,y_optim,label='Linear fit')
ax_scatter.legend()


print(poptim)
print(np.sqrt(np.diag(pcovoptim)))

plt.show()


==> Data and scripts/prova_filtro.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
font = {'family' : 'normal',
        'weight' : 'normal',
        'size'   : 16}

matplotlib.rc('font', **font)

pulse = np.array(np.loadtxt('pulse'))
sampling_freq = 25000
points = 20
step = 1024

#differentiative filter
fig_diff = plt.figure()
ax_diff_or = fig_diff.add_subplot(121)
ax_diff_or.set_title("Original recorded event")
ax_diff_or.set_xlabel("Sample Index")
ax_diff_or.set_ylabel("ADC units")
ax_diff_fi = fig_diff.add_subplot(122)
ax_diff_fi.set_title("Event after Differentiative filter")
ax_diff_fi.set_xlabel("Sample Index")
ax_diff_fi.set_ylabel("ADC units")

ax_diff_or.plot(pulse)
diff_pulse =np.diff(pulse)
ax_diff_fi.plot(diff_pulse)

#integration
fig_integral = plt.figure()
ax_int_or = fig_integral.add_subplot(121)
ax_int_or.set_title("Event after Differentiative filter")
ax_int_or.set_xlabel("Sample Index")
ax_int_or.set_ylabel("ADC units")
ax_int_fi = fig_integral.add_subplot(122)
ax_int_fi.set_title("Event after Integration")
ax_int_fi.set_xlabel("Sample Index")
ax_int_fi.set_ylabel("ADC units")

ax_int_or.plot(diff_pulse)

int_pulse = np.zeros(diff_pulse.shape)

for i,sam in enumerate(diff_pulse):
    if i<len(diff_pulse)-points:
        int_pulse[i] = np.sum(diff_pulse[i:i+points])
        
ax_int_fi.plot(int_pulse)

#mean
fig_mean = plt.figure()
ax_mean_or = fig_mean.add_subplot(121)
ax_mean_or.set_title("Event after Integration")
ax_mean_or.set_xlabel("Sample Index")
ax_mean_or.set_ylabel("ADC units")
ax_mean_fi = fig_mean.add_subplot(122)
ax_mean_fi.set_title("Event after low pass filter (moving average)")
ax_mean_fi.set_xlabel("Sample Index")
ax_mean_fi.set_ylabel("ADC units")

ax_mean_or.plot(int_pulse)

mean_pulse = np.zeros(int_pulse.shape)

for i,sam in enumerate(int_pulse):
    if i<len(int_pulse)-points:
        mean_pulse[i] = np.mean(int_pulse[i:i+points])
        
ax_mean_fi.plot(mean_pulse)

#rms evaluation and filtering
fig_rms = plt.figure()
ax_rms_or = fig_rms.add_subplot(121)
ax_rms_or.set_title("Event after low pass filter (moving average)")
ax_rms_or.set_xlabel("Sample Index")
ax_rms_or.set_ylabel("ADC units")
ax_rms_fi = fig_rms.add_subplot(122)
ax_rms_fi.set_title("Event after RMS filtering")
ax_rms_fi.set_xlabel("Sample Index")
ax_rms_fi.set_ylabel("ADC units")

rms =0
rms_new=0
start=True
i=0
while(i+step<len(mean_pulse)):
    if start == True:
        rms = np.sqrt(np.var(mean_pulse[i:i+step]))
        rms_new=rms
        start=False
    else:   
        rms_new = np.sqrt(np.var(mean_pulse[i:i+step]))
        if(rms_new<rms):
            rms=rms_new
    i +=step
print("RMS:",rms)

nSigmas = 6

first_trig=len(mean_pulse)+1
triggercounts=0
prev_trig=first_trig
peaks =np.zeros(mean_pulse.shape)
peak=[]
idx=[]
highlights={}
for i,sam in enumerate(mean_pulse):
    if(sam>=nSigmas*rms):
        if(first_trig==len(mean_pulse)+1):
            triggercounts+=1
            first_trig = i
            prev_trig = i
            peak.append(sam)
            idx.append(i)
        elif (i==prev_trig+1):
            prev_trig=i
            peak.append(sam)
            idx.append(i)
        elif(i>prev_trig+1 or i ==len(mean_pulse)-1):
            highlights[f'peak {triggercounts}']={'pulse':peak,'index':idx}
            #ax_rms_fi.plot(idx,peak,color=f"C{triggercounts}")
            peak=[]
            idx=[]
            triggercounts+=1
            first_trig=i
            prev_trig=i
        peaks[i]=sam

highlights[f'peak {triggercounts}']={'pulse':peak,'index':idx}
ax_rms_fi.plot(peaks,label = 'Total filtered pulse')
for j,keys in enumerate(highlights):
    ax_rms_fi.plot(highlights[keys]['index'],highlights[keys]['pulse'],color=f"C{j+1}",label=f'Peak {j+1}')
ax_rms_fi.legend()
ax_rms_or.plot(mean_pulse,label='Event after low pass filter')
ax_rms_or.axhline(nSigmas*rms,color='C1',label='Threshold')
ax_rms_or.legend()





#FILTER STUDY
import scipy.signal as sig
fig_filter = plt.figure()
ax_filter_or = fig_filter.add_subplot(421)
ax_filter_or.set_xlabel("Time [s]")
ax_filter_or.set_ylabel("Signal \n[arbitrary units]")
ax_filter_or.set_title("Original Chirp Signal")
ax_filter_fft = fig_filter.add_subplot(422)
ax_filter_fft.set_xlabel("Frequency [Hz]")
ax_filter_fft.set_ylabel("FFT module \n[arbitrary units]")
ax_filter_fft.set_title("Fourier transform of the original signal")
ax_filter_fft.set_xlim((0,13000))

ax_filter_difffft= fig_filter.add_subplot(424)
ax_filter_difffft.set_xlim((0,13000))
ax_filter_difffft.set_xlabel("Frequency [Hz]")
ax_filter_difffft.set_ylabel("FFT module \n[arbitrary units]")
ax_filter_difffft.set_title("Fourier transform of the differentiated signal")
ax_filter_diff= fig_filter.add_subplot(423)
ax_filter_diff.set_xlabel("Time [s]")
ax_filter_diff.set_ylabel("Signal \n[arbitrary units]")
ax_filter_diff.set_title("Signal after differentiating filter")

ax_filter_intfft= fig_filter.add_subplot(426)
ax_filter_intfft.set_xlim((0,13000))
ax_filter_intfft.set_xlabel("Frequency [Hz]")
ax_filter_intfft.set_ylabel("FFT module \n[arbitrary units]")
ax_filter_intfft.set_title("Fourier transform of the integrated signal")
ax_filter_int= fig_filter.add_subplot(425)
ax_filter_int.set_xlabel("Time [s]")
ax_filter_int.set_ylabel("Signal \n[arbitrary units]")
ax_filter_int.set_title("Signal after discrete integration")
ax_filter_avfft= fig_filter.add_subplot(428)
ax_filter_avfft.set_xlim((0,13000))
ax_filter_avfft.set_xlabel("Frequency [Hz]")
ax_filter_avfft.set_ylabel("FFT module \n[arbitrary units]")
ax_filter_avfft.set_title("Fourier transform of the signal after the low-pass filter")
ax_filter_av= fig_filter.add_subplot(427)
ax_filter_av.set_xlabel("Time [s]")
ax_filter_av.set_ylabel("Signal \n[arbitrary units]")
ax_filter_av.set_title("Signal after low-pass filter")

sampling_frequency = 25000
nyquist_frequency =sampling_frequency/2


t = np.linspace(0, 10, sampling_frequency*10)

signal = sig.chirp(t, f0=0, f1=nyquist_frequency, t1=10, method='linear')

ax_filter_or.plot(signal)

fft = np.fft.fft(signal)
freq = np.fft.fftfreq(t.shape[-1])*sampling_frequency
ax_filter_fft.plot(freq, np.abs(fft))


diff_signal = np.diff(signal,append=0)
fft_diff = np.fft.fft(diff_signal)
freq_diff = np.fft.fftfreq(diff_signal.shape[-1])*sampling_frequency
ax_filter_diff.plot(diff_signal)
ax_filter_difffft.plot(freq_diff, np.abs(fft_diff))

int_signal=np.zeros(diff_signal.shape)
mean_signal=np.zeros(int_signal.shape)

for i,sam in enumerate(diff_signal):
    if i<len(diff_signal)-points:
        int_signal[i] = np.sum(diff_signal[i:i+points])


fft_int = np.fft.fft(int_signal)
freq_int = np.fft.fftfreq(int_signal.shape[-1])*sampling_frequency
ax_filter_int.plot(int_signal)
ax_filter_intfft.plot(freq_int, np.abs(fft_int))


for i,sam in enumerate(int_signal):
    if i<len(int_signal)-points:
        mean_signal[i] = np.mean(int_signal[i:i+points])



fft_mean = np.fft.fft(mean_signal)
freq_mean = np.fft.fftfreq(mean_signal.shape[-1])*sampling_frequency
ax_filter_av.plot(mean_signal)
ax_filter_avfft.plot(freq_mean, np.abs(fft_mean))


transfer_fig = plt.figure()
t_ax_mod = transfer_fig.add_subplot(111)
#t_ax_ph = transfer_fig.add_subplot(122)

transf=fft_mean/fft 

t_ax_mod.plot(freq_mean ,np.abs(transf))
t_ax_mod.set_xlim((0,13000))
t_ax_mod.set_xlabel("Frequency [Hz]")
t_ax_mod.set_ylabel("Transfer Function [arbitrary units]")
t_ax_mod.set_title("Transfer function of steps 1 to 3 of the peak finding algorithm")
#t_ax_ph.plot(freq_mean ,np.angle(transf))
plt.show()

